Blow-up for energy supercritical defocusing nonlinear Schr\"odinger equations in dimensions three, four and five

We prove finite time blow-up from smooth, radial, compactly supported initial data for the energy supercritical defocusing nonlinear Schr\"odinger equation $i\partial_tu+\Delta u-|u|^{p-1}u=0$ in $\mathbb R^d$, for $(d,p)\in\{(3,27),(4,9),(5,7)\}$. The solutions are asymptotically self-similar, their $L^\infty$ norm grows at the scaling rate $(T-t)^{-1/(p-1)}$, and their critical Sobolev norm $\dot H^{s_c}$ diverges. This closes the conjecture of Bourgain \cite{Bourgain2000} on global well-posedness and scattering for the defocusing energy supercritical equation in dimensions three and four. The proof relies on a shooting argument and is computer-assisted.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Kevin buck, Alvaro Carballeira, Javier Gómez-Serrano, Jia Shi

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Computer-assisted proof code: Self-similar profiles for energy-supercritical, defocusing NLS.

This code accompanies the article *Blow-up for energy supercritical defocusing nonlinear Schrödinger equations in dimensions three, four and five*.

## Authors

- Kevin Buck (Brown University) <kevin_buck@brown.edu>
- Alvaro Carballeira (Brown University), <alvaro_carballeira_mora@brown.edu>
- Javier Gómez-Serrano (Brown University) <javier_gomez_serrano@brown.edu>
- Jia Shi (Indiana University Bloomington) <js289@iu.edu>

## Organization

For \((d,p)=(3,27),(4,9),(5,7)\), it rigorously certifies the existence of a smooth, global, nonvanishing radial self-similar profile that is regular at the origin and has a nonzero pure slow tail at infinity (equivalently, \(C_f=0\) and \(C_s\ne0\)). `prove.py` reads an approximate guess from the corresponding `candidate-d*-p*.json`, checks the origin and exterior hypotheses for the fixed point argument, propagates their interval enclosures, and verifies the Brouwer conditions.

This code follows the manuscript's mathematical argument: 

- `helpers.py` holds the three supported pairs, their run defaults, and shared Arb and certificate utilities.
- `origin.py` constructs the regular-origin polynomial and checks hypothesis for nearby exact solutions by a contraction.
- `exterior.py` constructs the pure-slow asymptotic expansions, bounds the linear modes and full residual, and checks existence of nearby exact solutions by a contraction.
- `propagation.py` bounds every Taylor polynomial's ODE errors and transports 
solutions and their variations with respect to (A, \Omega, K) to the matching radius.
- `matching.py` forms the matching map \(\mathcal H\), the finite and exact matching errors, and checks the Brouwer bounds \(Y,E,Z\).
- `prove.py` chooses the dimension case and parameter cube, runs all the proof stages, and saves the proof's closing bounds.

Install `requirements.txt` and run `prove.py` for each dimension:

```bash
python prove.py --d 3
python prove.py --d 4
python prove.py --d 5
```

Rigorous results are saved in this directory as `certificate-d*-p*.json`.

The numerical search in `generate_candidate.py` is independent of the proof. It is used to generate numerical candidates around which the proof is closed.
It generates `candidate-d*-p*.json` files. To construct these candidates:

```bash
python generate_candidate.py --d 3
python generate_candidate.py --d 4
python generate_candidate.py --d 5
```

## Runtimes

The table below reports wall-clock times on a single machine: Intel Core i7-12700H (14 cores, 20 hardware threads), 16 GB RAM, Linux, with Python 3.12.3, python-flint 0.9.0, mpmath 1.4.1, NumPy 2.5.3, and SciPy 1.18.1.

Script | Case | Output | Wall-clock
--- | --- | --- | ---
`prove.py` | `d = 3`, `p = 27` | `certificate-d3-p27.json` | 8 min 32 s
`prove.py` | `d = 4`, `p = 9` | `certificate-d4-p9.json` | 7 min 34 s
`prove.py` | `d = 5`, `p = 7` | `certificate-d5-p7.json` | 5 min 46 s
`generate_candidate.py` | `d = 3`, `p = 27` | `candidate-d3-p27.json` | 1 h 10 min 53 s
`generate_candidate.py` | `d = 4`, `p = 9` | `candidate-d4-p9.json` | 42 min 21 s
`generate_candidate.py` | `d = 5`, `p = 7` | `candidate-d5-p7.json` | 38 min 21 s


## License

This software is available under the [MIT License](LICENSE).


==> anc/candidate-d3-p27.json <==
{
  "d": 3,
  "p": 27,
  "A": "0.050148554425802427665818682609144115479888675837978418456361616884199838872164870806513865348360778789250653054461231185384861099092115221325",
  "omega": "-1.3966245573341953962074711205577883851402985082408542002714434490899929062777013787367540907010157582397394818838788954228592882376807503136",
  "K": "70.893013209111981856099512565828295653688026386174639333771150794534690832471635329636041759260724634066745399421315321456739606862021914984"
}


==> anc/candidate-d4-p9.json <==
{
  "d": 4,
  "p": 9,
  "A": "0.0014126481622802433078750341938370678660212926785100114461940262950522356114926588313511878214642216966369713147421692532091693474026672982425",
  "omega": "-2.9442997039706108140312125032770072970218086963062131976914182254905016580170120069719887184046755235410844713706571380932733428378665113461",
  "K": "230.57870442875100267986875128110455161253266519402412560342813463524630148880418915918062706600754879414092547930523939221130778535917663935"
}


==> anc/candidate-d5-p7.json <==
{
  "d": 5,
  "p": 7,
  "A": "0.0409508188010579560210044343282270218464926552495769710986935388105348690703809848882426905208273667666615104368706157373144418768396601067",
  "omega": "-1.7226834479870780360652982944106371174145526202018628460797817885127514603593748142236616627987957073201880574979061512802817177225672604983",
  "K": "120.42935533174315710376059416392500839462385098938184869600701121364852997936945434611984363110960764446681564974754452068288920402397337136"
}


==> anc/certificate-d3-p27.json <==
{
  "d": 3,
  "p": 27,
  "center": {
    "A": "[0.0501485544258024276658186826091441154798886758379784184563616168841998388721648708065138653483607787892506530544612311853848610990921152213249999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999815635095569230795511223223212 +/- 3.01e-302]",
    "omega": "[-1.39662455733419539620747112055778838514029850824085420027144344908999290627770137873675409070101575823973948188387889542285928823768075031360000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000082157819894254441912398645392 +/- 1.23e-300]",
    "K": "[70.8930132091119818560995125658282956536880263861746393337711507945346908324716353296360417592607246340667453994213153214567396068620219149840000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001167253879808717214352830932772 +/- 3.16e-299]"
  },
  "rho": "5.65979942426669522969319955680486986292658199883696136848913430620968832412052819671220715747559881215872027456054864353492670804579578458515243255533277988433837890625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-73",
  "origin": {
    "contraction": "[0.00363842305728761003312851221643797582143035660688030385964854011824747092444539509760728335710597649922426267882293835824001772673816008500199955829150760843609955069098177271393807249404762750065896871171992938012955063959942831574666024659463398116182680447275918362666295202662650172972520862487047 +/- 4.46e-303]",
    "inclusion_ratio": "[0.501819211528643805016564256108218987910715178303440151929824270059123735462222697548803641678552988249612131339411469179120008863369080042500999779145753804218049775345490886356969036247023813750329484355859964690064775319799714157873330123297316990580913402236379591811353560639565674394955035235335 +/- 2.18e-301]",
    "boundary_error": "[4.45972088526931847016836383401651848515851908392334001911080330270075917072900403392746456542759338967476501468731642317585902917382003721654039472775868504536615659565286127000953852256848886242566879091779538042168241244813258623834981979769625174557084479978818522438221591838362549179357373380008e-158 +/- 1.39e-458]"
  },
  "exterior": {
    "contraction": "[0.108235226509433691910712048766670378448331043281810750910932574596927257455498153208844372663112779388547290460172386004959629153756190034748826672739381303211407293319716350354173492603554731223445455692877137959695863005980814339734286454391306033552419453611495780987215587854563349674318946790602 +/- 1.84e-301]",
    "inclusion_ratio": "[0.554117613254716845955356024383335189224165521640905375455466287298463628727749076604422186331556389694273645230086193002479814576878095017374469461485368406288504263879250407645650100488055105530214537837116055115773071908481608680585801316361878512041558410917592436887140733501598546942427287132330 +/- 1.80e-301]",
    "boundary_error": "[1.67680929612435108055502380642282938344667672712343404501064023543057334585558333414180942965564644032072653580481105017557753218152083893047552047721254114088598896630396952620319355542594411411807584177981860022893390745174884634140769645593460433592790480180990688145717904551897575667778664611701e-141 +/- 3.26e-441]"
  },
  "inner": {
    "center_error": "[2.55378055312021438119205413426206259774607175534916107877433192640879285611962797336136105375963951548433062949388751448537469720366243233668241530911421605575718773711901100956265928508459062306753723593781902570256756205311311230016779719577183348826429806842225219287068410083141082325996891513283e-83 +/- 2.29e-383]",
    "parameter_spread": "[5.94147492787391938929257703070838523534033344430255218547446282827055694119701629449463106488191568719491661249124895171359625494178206994616542189498526862867439031059805714809888566742150271332216199618184207402552614908932614654714052784891716106625317883048657882748312097549319739644199042858877e-19 +/- 4.38e-319]",
    "boundary_error": "[4.37135039395722336325795570392083868969869938560245052714436354079273204254112334913091311545101267659446274603924679177208019225993031118675426895233572272633210434312956120370800984587583891253664075203023965091454334194829080706090455631134199742983059213625608094840179613437462754129855153736768e-104 +/- 7.12e-406]",
    "minimum_modulus": "[0.0502825454067394847840407647445347888310500515608476150470949021021958748223214227591275602393481328493492144098613271753691755038989004996397091081575303421869995558957517212192933964835629880514203438727739639217456538104676942480863372715433080076576499091790974345249179859811402077431517519768270 +/- 3.19e-302]"
  },
  "outer": {
    "center_error": "[3.57047662307324950695420367873270393255170023107607646399325644725619502289982959265480955673178409904076332484093609429567864785171310231974243075368978096906642684985141018538695440502970506236690058037123903100498203473575357389083285005758228798224839467547882285581009851421257049270857121331041e-143 +/- 6.33e-444]",
    "parameter_spread": "[4.21225178514975584668326669226982336642255019091122524612452541990879601778632948528957254012684124586799216051487646270437592028887026923959138076604320544452448584193744716071791467189655585819250195235036972409327453514061957233897057396314240183713103390133678673940651049821599596825994555172932e-35 +/- 8.57e-336]",
    "boundary_error": "[1.69048909064882189878149438525418045561324073183720047700064022729772519834489078051899159248498395617914731652471915374266790574850905488981590170156544649659032096687294708696133721431297446333548077530732963559954224437086897286043391282806007380221414571252109652527524980644436479461063259579940e-104 +/- 2.42e-404]",
    "minimum_modulus": "[0.870536666309413363689438586500027450597290748008280933190125395934398276726624665445525891884017407975301726925774827938803141103401408901635764555983772471350521139440997434768527400942723621096802908625066957694584803341485800817709473277377325941207961773182825980044922048649394473947308041688207 +/- 6.83e-302]"
  },
  "brouwer": {
    "Y": "4.09343012619174506797064709205875290301939278784220702310596045024312947865366708709598788184333559232785369852198122034557751788224087995524052595574170325063177653614925662756141022668998630251735448837280273437500000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-78",
    "E": "[7.85472542341840968988457659335038539632691580873776463869158653315302108196034848208385881278434296116325636984485009345084153074632511010019352122390800111208371870531854624949416781497937045837710212216134318849399039396390468645675342002698006786581197208853765752933096392441946436435864148692891e-99 +/- 3.56e-400]",
    "Z": "0.000218218897202859807293862260661982758754473856192117519641546643704178451951185976833043345113338773444411344826221466064453125000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
    "total": "[1.27600949001477653806725103839345192995130658745586076896783871920438001190499641968762068091371420232302049514574330426667229823779186795231183136041606744738325725642155482959872387065739921678849204329153638784389901007841865970010637114832279662062091915571921499479316246182740519675494533124167e-76 +/- 2.17e-376]",
    "inclusion_ratio": "[0.000225451362206197103432728391385470716987088480703191573616926360396126095499979940308384848738265799036144603821821106890086436492000577015909167679135554250429041124841138920221705878280831857575898077723274745124753131938720763119284459762932013679088465692361863517423974631298334904550271650942578 +/- 4.81e-305]"
  },
  "proof_closed": true
}


==> anc/certificate-d4-p9.json <==
{
  "d": 4,
  "p": 9,
  "center": {
    "A": "[0.00141264816228024330787503419383706786602129267851001144619402629505223561149265883135118782146422169663697131474216925320916934740266729824249999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999860597920580819917557196198850 +/- 3.49e-303]",
    "omega": "[-2.94429970397061081403121250327700729702180869630621319769141822549050165801701200697198871840467552354108447137065713809327334283786651134610000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000360299223432694363318965286615 +/- 4.75e-300]",
    "K": "[230.578704428751002679868751281104551612532665194024125603428134635246301488804189159180627066007548794140925479305239392211307785359176639349999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999998051084979438152583178589310 +/- 3.85e-298]"
  },
  "rho": "4.68167635469219832715584941385867656991502333879418331633715545386038327667399964948663509753926463344305379063142001963917533741991493120461226923380752892709074541517244522909063511942329149917441100114956498146057128906250000000000000000000000000000000000000000000000000000000000000000000000000000e-97",
  "origin": {
    "contraction": "[0.00582443006195118582619608545181112067272334570952821812123972388324371141485311348323412313378293740365316229222164430187682943524297743710195462850699690549343355327110612204615754555021803303765311142003893017348708306695832710473392126783851607382736415383987380260334771072643341307689730558065640 +/- 9.19e-304]",
    "inclusion_ratio": "[0.502912215030975592913098042725905560336361672854764109060619861941621855707426556741617061566891468701826581146110822150938414717621488718550977314253498452746716776635553061023078772775109016518826555710019465086743541533479163552366960633919258036913682076919936901301577732373090656093182116723030 +/- 1.41e-301]",
    "boundary_error": "[6.00137564121563649714362714664591127708758116457199489684669990127449648818853165578766631073224462111004803158549104766411736838170633023081084226035506110971186859086735210683498969708481800078107180597150707959953173829859491042330490752217467490138548473248620018961633883921536703155885957605887e-114 +/- 3.23e-414]"
  },
  "exterior": {
    "contraction": "[0.586169322715787003948362470247658760935556109809029586935047330763412570976076582880919659464229827286217006221003390435771935386794780860847463660374447196965692113045376192711660584215408256140041780351349593189646425335941607270856151976006649044354496041546495417539346712454919743276057154776907 +/- 3.24e-301]",
    "inclusion_ratio": "[0.793084661357893501974181235123829380467778054904514793467523665381706285488038291440459829732114913643108503110501695217885967693397390430423731830187223598482846056522688096355830292107744311895795924307585411079653104617257244577135639467520891960640614751782974888638181347162544333148720821413043 +/- 4.37e-301]",
    "boundary_error": "[6.19460906733199280004498154247916665124913070130830438369340524172595878548089086568986947858511320352944472645256995512443513362347044408417441551154668213975569015924597789060774566689188602905905318672655797373413469688370437132638983276384473337160562158197529305980482121309692406358207257991371e-187 +/- 3.83e-487]"
  },
  "inner": {
    "center_error": "[1.12530178437230925771675253020406804277606943206981940816298601968195172358428650550192167444713719352106545043566463600628359810062512881462468213804139567247120180612615897314915191677380182393666927371688458072695658834228884688404074145119189900097313038383011034712246806554153843151332937135004e-121 +/- 2.71e-421]",
    "parameter_spread": "[1.57485615355669489290489172015873496387396625911967595780006748792447301837319982447098111027367860094202225019635750932636867234737484288551312437098738348769009177757259240709136226848934912971992181412477529219972747599985163429013659785504633261765228134550743828656140405383232050949024479966772e-89 +/- 2.95e-389]",
    "boundary_error": "[1.99680496596754401480480943930390632767768583642299035572698917905704012356778499163509805585890281057653565424648401210224632653800621496982965209103256822743634231054635839342222573131498811446734700657411435629505689388258915217559694638254286895731227854089757311985911299437516129151896892511878e-106 +/- 4.74e-406]",
    "minimum_modulus": "[0.00141860792285721033902448904821316509137839301681283136498667017873220768621104682273241103879042769256508050495006338483106219986467674387307372980779021549673157704481336414522218637624295738973889461273242115562063304677176784504572911824695243712553071489674088341261776618457270037333667358698110 +/- 2.38e-303]"
  },
  "outer": {
    "center_error": "[7.29448966231869337201267461722126149462394231393453162473105590342791875938773344445964637385220284904672782314775933827544640865065358487654459936450907861604530576583437679888268887484729214240498133725399111361677024724059132754844165855324772525261192341959115859101821990998329203499615352003716e-125 +/- 1.98e-425]",
    "parameter_spread": "[7.35775426783119393492711902759291051289824379951044913592336600171421313398647187011567886119624653752766986541748879829523103380411763941860188461982207998277091770703472319924049704468729831552673958717998760726745589096406174477154512556888615473904534196691165423190915294520381036633989147243245e-20 +/- 2.36e-320]",
    "boundary_error": "[1.56246341255922564751836484874421083427017803639290387355778472137261949386960694565700648143831174691834255792787834750296398654760388408801530295200033202188346298585011555765475783380167798713339210368673176748688273116615358416662511047607280891876449136453293027204514219177992176539091079013563e-110 +/- 2.67e-410]",
    "minimum_modulus": "[0.741121789310091414335640234874266383386552717382948695612209895985642305983910901358897891842145962443402799785307859716390808386857150783706085290875360558158732479705295010031569417205744896410822026394638662771714965368741278196154038859888251617592704945281408118148491723793395648666669285516793 +/- 4.32e-302]"
  },
  "brouwer": {
    "Y": "[2.11052248570061715887279946590552903338569128025127956476920512449774178273970567221351187993610784572694576173865547753331820621112598344050132148377991829065078949320941904772833821820881942224506938071010538689427006373652899076034361073485363372055693144003599054805862904858355239001710401680612e-116 +/- 4.61e-416]",
    "E": "[7.61830607132033104510501826283021980934676151753112069029436768927740558277779697613844175121109819683929640923619073462432332645189571476855521114827701668020929858456007009064351340090778504166144914344203980701355968805259151723662579941423996087187020693119471124980988436236951077156170448552623e-103 +/- 4.00e-403]",
    "Z": "6.22694460909742401156330731458388096941343225822155771095151814004120895698974417219737029364633573663523198884465494418563553408676949380728638278416096557368743272489234994239560942244501232660125581267356646903458142350631961513066338096485281827785485120330122299492359161376953125000000000000000e-12",
    "total": "[7.61833522385988048681750728167608408391764387059116175789404778133474898572090095498867830666424732110740261042473314135731467979278037395351225176921354001566971601683860380734488954053390550404692805069168070428519102353159598176996748258250005083919060730419405770905238538286854627735078121882277e-103 +/- 1.24e-403]",
    "inclusion_ratio": "[1.62726652734643290952093826386042459644383323121411309883687822028699114284307759234467391007865041879604546444516872653008640339599412925537981646651509327481165117614569067903499550978995110304346913627999877821914437021216516709197068338692349786324746044759373516506418371664964273830514948331427e-6 +/- 1.15e-306]"
  },
  "proof_closed": true
}


==> anc/certificate-d5-p7.json <==
{
  "d": 5,
  "p": 7,
  "center": {
    "A": "[0.0409508188010579560210044343282270218464926552495769710986935388105348690703809848882426905208273667666615104368706157373144418768396601067000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000390972443334828450807008071107 +/- 3.41e-302]",
    "omega": "[-1.72268344798707803606529829441063711741455262020186284607978178851275146035937481422366166279879570732018805749790615128028171772256726049829999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999967340768464485009867304701840 +/- 4.33e-300]",
    "K": "[120.429355331743157103760594163925008394623850989381848696007011213648529979369454346119843631109607644466815649747544520682889204023973371359999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999941202797076246403129265155011 +/- 4.78e-298]"
  },
  "rho": "5.93472984109987421717077641847622322138810364601246560392486249426813014415300697439569933235713350005814227061760185444327930781582836061716079711914062500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-67",
  "origin": {
    "contraction": "[0.00287515941617553674723830320380096317562373300323586529092708494483579614403933011917195470542321485010520573690046723146074012020615056287019654971951851616389063476734594784755084038051608687357572158913993275169480494632640772657495936643265480978582147286872300902441037173764580910140227741525262 +/- 2.15e-303]",
    "inclusion_ratio": "[0.501437579708087768373619151601900481587811866501617932645463542472417898072019665059585977352711607425052602868450233615730370060103075281435098274859759258081945317383672973923775420190258043436787860794569966375847402473163203863287479683216327404892910736434361504511144135939354578481797452118602 +/- 3.29e-301]",
    "boundary_error": "[1.26668481871706501255518590024837097884801128201453078254811073088988452462842978474729294193467423585460232404530269151861135045941556258598402173449951515065342847674112482678148258927971469574318973834739693335637421918883670246327906627223590275041939758428606423569488829872683103450790235452249e-163 +/- 2.05e-463]"
  },
  "exterior": {
    "contraction": "[0.0784450424228873397676293050345894536453170801111127835592005045060880647599167185420138674505184337750331007240631091304834603703677524847081290511830216653628190088782917070840763894844422539572982137630088387584633163481171624658492993504505179991094595520573603148555950373271637910894623638342674 +/- 2.96e-303]",
    "inclusion_ratio": "[0.539222521211443669883814652517294726822658540055556391779600252253044032379958359271006933725259216887516550362031554565241730185183876242359659517458594513476098424090880609105484707350435492518281408351284152295418821844603993943270718884043851739296916802907421167288644208657015953232847333628461 +/- 7.81e-302]",
    "boundary_error": "[7.00401325318550270451803730536788183410624757578562582803614074715599014893273881188406428302651273248017865647907678373785924787532855005066391961861205882164596770106486634590249801564246512535445468215485494306615216893724591365438425711036804313652611839794706191143948433211600223580332800053444e-139 +/- 4.25e-439]"
  },
  "inner": {
    "center_error": "[5.90006980898990343103808361925292502346226724517058868952806985251916428227501778205785280669516990356509429575910310560864502022959513279181244978197151883679247870368386211030813706812852818151500106336222565117225249522237207480929847532321301950489163381137456530768117064277377593944039431818548e-164 +/- 1.78e-464]",
    "parameter_spread": "[4.07311655268793685016802158806292290922847956437314223700555730404805441759391245216316456583213147299306556242098882490841379997866194336234021271808968003154165161273578440891663171949946900129135320177427557312377338017256297668179605866805273385556913280927106111261087142526214368916025114532593e-53 +/- 2.23e-353]",
    "boundary_error": "[8.34885309592746110991202001440502548268754851015280433080817972300518872436045635874932553067605159640894193425155783906751896726052212970543940182514340371437592968410039359115304880272370577226433486377367943790010754399218959053655678894593574934802334311122374428606042701590753535483714884192687e-150 +/- 1.11e-450]",
    "minimum_modulus": "[0.0410316561966077770078880706328680306355896922332853896033842834147871813176492750992522161645200216236281324960913826978827805810658009783336282114570149030404494233117872492813793180092108350033901115381897537516429897719368519997359825762546857316489671365454473889495978340864622661330329689557697 +/- 1.34e-302]"
  },
  "outer": {
    "center_error": "[3.22381438005804044911649720525114687357918102410625459324218756087501513918923623687440120495297565878961987621064012944934832280451062873959924005797364925207683307375002387110487472727029068065519716784576419882814696650836400158892946374039752487698208991363394645853204235029488822064214685891968e-129 +/- 3.72e-429]",
    "parameter_spread": "[1.29545002428748042851296130114360630268860930337809569851846959534169467970852614976668403154378235257055726599993801298928140310747644096171077472158687527737704019709144241904127086879450120139905807031999003539048362040777923270427882709831204033657137381063591016756117472706638860026748067555610e-30 +/- 4.37e-330]",
    "boundary_error": "[2.96419428978628354164387778099752937358794869107311840671550627263386608860846731040224580509138738660610920942743973633242721201441095911727049208790462679187075561978087859307885404637246278269769066139080821686188808077836079310943015330397034587078086360416615987687315798489659639383925143447166e-103 +/- 3.91e-405]",
    "minimum_modulus": "[0.606485029124124443613254678207283205815969494622906923749648418458662734806716765249737883883810229009020712630938679224530845095220774169716361409103871828879642957111193770263207102734499402380546650071816932649068460995162111171010687287264449963598373802331113764354823249170834278190112807856304 +/- 3.90e-301]"
  },
  "brouwer": {
    "Y": "[4.90887150488744977535627447441564751936932275391375338798086150888776479738519537257007089697530151588363244015361964760541022688561372963073877807788818411623757242125876658604332037136119402456716790729355200942828807309450408305670082615276545230615110368040462772971720432756594228954766245820451e-122 +/- 3.32e-422]",
    "E": "[2.52670966418869774467520299278677798528134800446531438071043849506105123584325370866983092319126508809616577511492382349185471272249324050608176440656745864680635324285760069298695796492559145883637262292373628101812286066430470723502158231463236009604844364870795484335904645197011716252193655783772e-98 +/- 3.56e-398]",
    "Z": "2.84500829977167899399537844590421194894594885814550882480543383271273383777328685592219157584729999442546945556675730415463476674631237983703613281250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-22",
    "total": "[1.68843556573585094533099880699419114803934689513517323230861495369804530196822105529601240881403017057705811729017084918202960505941623151767854648614452642821929126336400748908569097792396473795616356796167524995001503490515844435271662786632984478405094051780789819422936901834102384230440216618267e-88 +/- 1.58e-388]",
    "inclusion_ratio": "[2.84500830019742873018226215868935780105696505218437354429162687885596927869721368144346553713616551570590006080673677442414323657794030456918689159684504688417346470710870216076824758336247165436972725683571201743321054096979794849094140229747930436431098565187474317757682021706890286322655670792762e-22 +/- 3.07e-322]"
  },
  "proof_closed": true
}


==> anc/exterior.py <==
"""Pure-slow exterior expansion, linear-mode bounds, and exact enclosure.

The recurrence gives data at r_out.  The residual bound and contraction enclose
an exact solution with no fast mode. Its recorded error starts the inward
rigorous shooting.
"""
from flint import arb, acb, acb_poly

from helpers import (Jet, param_jets, norm, require, encode, unpack_pair,
                     profile_spec)

I = acb(0, 1)


def certify_mode_bounds(d, r_out, omega_interval):
    """Bound the exterior linear modes uniformly over the frequency box
    This is an implementaion of the estimates in Lemma 3.3 of the manuscript.
    """
    spec = profile_spec(d)
    similarity_exp, omega_limit = spec.similarity_exp, spec.omega_limit
    require(r_out >= 32 and omega_interval.abs_upper() <= omega_limit,
            "Exterior mode parameter range")
    bounds = []
    for x in (similarity_exp, arb(d)/2-similarity_exp):
        product = arb(1)
        for n in range(16):
            product *= 1+omega_limit**2/(x+n)**2
        t = x+16
        ratio = (product.sqrt()
                 * (omega_limit**2*(1/t**2+1/t)/2).exp()).upper()
        # The differentiated power is d/2-2-z; for d=5 its slow
        # real part is positive. Include this growth in the damping.
        loss = (omega_limit
                + max(arb(0), (arb(d)/2-2-x).upper())).upper()
        damping = 1-4*loss/32**2
        require(damping > 0, "Gamma integral damping must be positive")
        length = ((arb(d)/2-1-x)**2+omega_limit**2).sqrt()
        bounds.append((4*length*x*ratio*damping**(-x-1)).upper())
    D_s, D_f = bounds
    B_s = (2*(similarity_exp**2+omega_limit**2).sqrt()).upper()
    B_f = (2*((arb(d)/2-similarity_exp)**2+omega_limit**2).sqrt()).upper()
    # This is the constant A_{r_out} in the manuscript
    mode_bound = max(
        (1+D_s/r_out**2).upper(), (1+D_f/r_out**2).upper(),
        (B_s*(1+D_s/r_out**2)+2*D_s/r_out**2).upper(),
        ((arb(1)/2+B_f/r_out**2)*(1+D_f/r_out**2)
         + 2*D_f/r_out**4).upper())
    return mode_bound


def tail_coeffs(params, series_order, d):
    """Compute the recurrence l_n, f_n, E_n in Section 3.1 in the manuscript.
    Jets carry derivatives in (A, Omega, K) through the same recurrence,
    providing Cauchy-data variations for the finite matching map.
    """
    spec = profile_spec(d)
    similarity_exp, p = spec.similarity_exp, spec.p
    _, omega, K = param_jets(params)
    beta = -2*similarity_exp+2*I*omega
    l, f, E = [Jet(0)], [beta], [Jet(1)]
    for n in range(series_order):
        if n:
            E.append(sum((p-1)*j*l[j].real()*E[n-j] for j in range(1, n+1))/n)
        H = sum(f[j]*f[n-j] for j in range(n+1))+(d-2-2*n)*f[n]
        l.append(I*(K*E[n]-H)/(n+1))
        f.append(-2*(n+1)*l[-1])
    return l, f


def tail_data(params, r_out, series_order, d):
    """Evaluate the truncated pure-slow (P_out, P_out') at the outer radius r_out."""
    similarity_exp = profile_spec(d).similarity_exp
    l, f = tail_coeffs(params, series_order, d)
    _, omega, K = param_jets(params)
    beta = -2*similarity_exp+2*I*omega
    log_q = (similarity_exp*K.log()+beta*r_out.log()
             + sum(l[n]*r_out**(-2*n)
                   for n in range(1, series_order+1)))
    q = log_q.exp()
    scaled_log_deriv = sum(
        f[n]*r_out**(-2*n) for n in range(series_order+1))
    return unpack_pair([q, q*scaled_log_deriv/r_out])


def certify_exterior(param_box, r_out, series_order, d):
    """Enclose exact pure-slow Cauchy data near the finite expansion.
    This is an implementation of the estimates in Lemma 3.2 and Proposition 3.4
    in the manuscript.
    """
    spec = profile_spec(d)
    a, p = spec.similarity_exp, spec.p  # a = 1/(p-1)
    J = series_order
    A_r_out = certify_mode_bounds(d, r_out, param_box[1])
    l, f = tail_coeffs(param_box, J, d)
    K = param_box[2]
    require(K > 0, "Exterior construction requires K > 0")

    # Lemma 3.2: form L_n = l_n r_out^(-2n), F, and G, then compute
    # the constant B.
    L = [l[n].v*r_out**(-2*n) for n in range(J+1)]
    F = acb_poly([f[n].v*r_out**(-2*n) for n in range(J+1)])
    u = acb_poly([0, 1])
    G = F*F+(d-2)*F-2*u*F.derivative()
    sum_abs_Re_L = sum(
        (L[n].real.abs_upper() for n in range(1, J+1)), arb(0)).upper()
    exponent_coefficients = [arb(0)] + [
        ((p-1)*L[n].real.abs_upper()).upper()
        for n in range(1, J+1)]
    # For chi>1, the majorant in the lemma has the term 
    # chi^(-J) exp((p-1) sum_n |Re L_n| chi^n). The loop chooses the best
    # bound from a finite grid of chi.
    exponential_tail = None
    for j in range(4, 65):
        chi = arb(j)/2
        exponent = sum(
            (exponent_coefficients[n]*chi**n for n in range(1, J+1)),
            arb(0)).upper()
        if exponent > 10000:
            continue
        candidate = (exponent.exp()/chi**J).upper()
        if exponential_tail is None or candidate < exponential_tail:
            exponential_tail = candidate
    require(exponential_tail is not None, "No finite exponential majorant")
    polynomial_tail = sum(
        (G[n].abs_upper() for n in range(J, G.length())),
        arb(0)).upper()
    B = (polynomial_tail+K*exponential_tail).upper()

    # Proposition 3,4: construct inverse constant C_nu_r_out = mathfrak C_{nu,r_out}
    # and bound M.
    nu = 2*a+2*J+2
    C_nu_r_out = (2*A_r_out**2*(1/(nu-2*a)+1/(nu+2*a-d))).upper()
    M = (K**a*sum_abs_Re_L.exp()).upper()
    require(sum_abs_Re_L < 1, "Exterior lower amplitude estimate")
    # This equals K^(2/(p-1))/M, the lower bound in the third test.
    lower_amplitude = (K**a*(-sum_abs_Re_L).exp()).lower()
    image_at_zero = (C_nu_r_out*M*B/r_out**2).upper()

    # Choose delta_ext, then check contraction and invariance of the
    # correction ball (the first two proposition hypothesis).
    preliminary_contraction = (p*C_nu_r_out*M**(p-1)/r_out**2).upper()
    require(preliminary_contraction < 1,
            "Exterior preliminary contraction failed")
    delta_ext = (2*image_at_zero/(1-preliminary_contraction)).upper()
    contraction = (p*C_nu_r_out*(M+delta_ext)**(p-1)/r_out**2).upper()
    inclusion = image_at_zero+contraction*delta_ext
    require(contraction < 1 and inclusion <= delta_ext,
            "Exterior contraction/inclusion failed")

    # Third proposition hypothesis
    require(delta_ext < lower_amplitude, "Exterior nonvanishing failed")

    Q_error_at_r_out = (delta_ext*r_out**(-2*a)).upper()
    Q_prime_error_at_r_out = (r_out*Q_error_at_r_out).upper()
    state_error = norm([Q_error_at_r_out, Q_prime_error_at_r_out])
    return state_error, {
        "contraction": encode(contraction),
        "inclusion_ratio": encode((inclusion/delta_ext).upper()),
        "boundary_error": encode(state_error),
    }


==> anc/generate_candidate.py <==
"""Search for and refine a high-precision numerical candidate for ``prove.py``.

This is a standalone, non-rigorous shooting calculation. It uses ordinary
multiprecision numbers. The first step is to find a coarse shooting root at a
fixed dimension and exponent, then the script continues that solution branch to
the requested parameters. This is done in double precission. Finally, the
script shoots high-precision origin and tail expansions to a common radius,
applies Newton corrections to match them, and writes the refined approximation
to JSON.
"""
import argparse
import json
from pathlib import Path

from mpmath import mp
import numpy as np
from scipy.integrate import solve_ivp
from scipy.optimize import root

from helpers import profile_spec

R_M = 8  # Matching radius r_m for the numerical search.
R_OUT = 48  # Outer radius r_out.
ORIGIN_SERIES_ORDER = 48
TAIL_SERIES_ORDER = 128
NEWTON_ODE_TOLERANCE = "1e-60"
FINAL_ODE_TOLERANCE = "1e-145"

# The branch search uses cheaper boundaries and ordinary double precision.
COARSE_R_IN = 0.02
COARSE_R_OUT = 32.0
COARSE_ORIGIN_ORDER = 12
COARSE_TAIL_ORDER = 18


def origin_data(params, r_in, series_order, d,
                high_precision=True, p=None):
    """Build origin data using ordinary or multiprecision arithmetic.
    Uses the recurrence in Section 3.2 of the manuscript.
    Output is (q, q') at the inner radius r_in.
    """
    A, omega, _ = params
    if p is None:
        p = profile_spec(d).p
    if high_precision:
        similarity_exp = mp.one/(p-1)
        conjugate_exp = (p-1)//2
        conjugate = mp.conj
        real_part = mp.re
    else:
        similarity_exp = 1/(p-1)
        conjugate_exp = (p-1)/2
        conjugate = np.conj
        real_part = np.real
    # Normalize by keeping c_0 = 1. Multiply by A later.
    c_coeffs = [mp.one if high_precision else 1+0j]
    modulus_squared_coeffs = []
    modulus_power_coeffs = []
    for n in range(series_order):
        modulus_squared_coeffs.append(real_part(sum(
            c_coeffs[j]*conjugate(c_coeffs[n-j])
            for j in range(n+1))))
        if n == 0:
            modulus_power_coeffs.append(
                modulus_squared_coeffs[0]**conjugate_exp)
        else:
            modulus_power_coeffs.append(
                sum(((conjugate_exp+1)*j-n)
                    * modulus_squared_coeffs[j]
                    * modulus_power_coeffs[n-j]
                    for j in range(1, n+1))
                / (n*modulus_squared_coeffs[0]))
        nonlinearity_coeff = sum(
            modulus_power_coeffs[j]*c_coeffs[n-j] for j in range(n+1))
        c_coeffs.append(
            (A**(p-1)*nonlinearity_coeff
             -(omega+1j*(similarity_exp+n))*c_coeffs[n])
            / (2*(n+1)*(2*n+d)))
    c_coeffs = [A*z for z in c_coeffs]
    q = sum(z*r_in**(2*n) for n, z in enumerate(c_coeffs))
    q_prime = sum(2*n*c_coeffs[n]*r_in**(2*n-1)
                  for n in range(1, len(c_coeffs)))
    if high_precision:
        return q, q_prime
    return np.array([q, q_prime])


def tail_data(params, r_out, series_order, d,
              high_precision=True, p=None):
    """Build tail data using ordinary or multiprecision arithmetic.
    Uses the recurrence in Section 3.1 of the manuscript.
    Output is (q, q') at the outer radius r_out.
    """
    _, omega, K = params
    if p is None:
        p = profile_spec(d).p
    if high_precision:
        similarity_exp = mp.one/(p-1)
        l_coeffs = [mp.zero]
        E_coeffs = [mp.one]
        real_part = mp.re
        logarithm = mp.log
        exponential = mp.exp
    else:
        similarity_exp = 1/(p-1)
        l_coeffs = [0j]
        E_coeffs = [1+0j]
        real_part = np.real
        logarithm = np.log
        exponential = np.exp
    beta = -2*similarity_exp+2j*omega
    f_coeffs = [beta]
    for n in range(series_order):
        if n:
            E_coeffs.append(
                sum((p-1)*j*real_part(l_coeffs[j])
                    * E_coeffs[n-j] for j in range(1, n+1))/n)
        H_n = (sum(f_coeffs[j]*f_coeffs[n-j] for j in range(n+1))
               +(d-2-2*n)*f_coeffs[n])
        l_coeffs.append(1j*(K*E_coeffs[n]-H_n)/(n+1))
        f_coeffs.append(-2*(n+1)*l_coeffs[-1])
    log_q = (similarity_exp*logarithm(K)+beta*logarithm(r_out)
             +sum(l_coeffs[n]*r_out**(-2*n) for n in range(1, series_order+1)))
    q = exponential(log_q)
    scaled_log_deriv = sum(
        z*r_out**(-2*n) for n, z in enumerate(f_coeffs))
    if high_precision:
        return q, q*scaled_log_deriv/r_out
    return np.array([q, q*scaled_log_deriv/r_out])


def find_coarse_root(param_guess, d, p):
    """Try one branch point; return physical parameters or ``None``."""
    if param_guess[0] <= 0 or param_guess[2] <= 0:
        return None
    log_A = np.log(param_guess[0])
    omega = param_guess[1]
    log_K = np.log(param_guess[2])
    solver_coords = np.array([(p-1)*log_A, (p-1)*omega, log_K])
    shot_count = 0

    def propagate_to_match(shooting_state, r_start, omega):
        """Integrate one coarse shot to the matching radius."""
        def profile_rhs(radius, state_values):
            q, q_prime = state_values
            return np.array([
                q_prime,
                -((d-1)/radius+0.5j*radius)*q_prime
                -(omega+1j/(p-1))*q+abs(q)**(p-1)*q])

        integration_result = solve_ivp(
            profile_rhs, (r_start, R_M), shooting_state,
            method="DOP853", rtol=2e-10,
            atol=2e-12*min(abs(shooting_state[0]), 1))
        if (not integration_result.success
                or integration_result.t[-1] != R_M):
            raise RuntimeError("search shot did not reach the matching radius")
        return integration_result.y[:, -1]

    def matching_residual(solver_coords):
        """Evaluate the conditioned matching residual for the root solver."""
        nonlocal shot_count
        shot_count += 1
        log_A, omega, log_K = (
            solver_coords[0]/(p-1),
            solver_coords[1]/(p-1),
            solver_coords[2])
        within_bounds = (-1000 < log_A < 1
                         and -100 < omega < 0
                         and -50 < log_K < 25)
        if not within_bounds:
            raise ValueError("search left its parameter bounds")
        params = np.array([np.exp(log_A), omega, np.exp(log_K)])
        inner_data = propagate_to_match(
            origin_data(params, COARSE_R_IN,
                        COARSE_ORIGIN_ORDER, d,
                        high_precision=False, p=p),
            COARSE_R_IN, omega)
        outer_data = propagate_to_match(
            tail_data(params, COARSE_R_OUT,
                      COARSE_TAIL_ORDER, d,
                      high_precision=False, p=p),
            COARSE_R_OUT, omega)
        inner_q, inner_q_prime = inner_data
        outer_q, outer_q_prime = outer_data
        inner_scaled_log_deriv = (
            R_M*inner_q_prime/inner_q)
        outer_scaled_log_deriv = (
            R_M*outer_q_prime/outer_q)
        inner_matching_coords = np.array([
            np.log(abs(inner_q)), inner_scaled_log_deriv.real,
            inner_scaled_log_deriv.imag])
        outer_matching_coords = np.array([
            np.log(abs(outer_q)), outer_scaled_log_deriv.real,
            outer_scaled_log_deriv.imag])
        return (p-1)*(inner_matching_coords-outer_matching_coords)

    try:
        root_result = root(
            matching_residual, solver_coords, method="hybr",
            options={"xtol": 1e-10, "eps": 1e-9, "maxfev": 240})
        residual_norm = np.linalg.norm(matching_residual(root_result.x))
    except (ValueError, RuntimeError, OverflowError, FloatingPointError):
        return None
    if not np.isfinite(residual_norm) or residual_norm >= 2e-7:
        return None
    params = np.array([np.exp(root_result.x[0]/(p-1)),
                       root_result.x[1]/(p-1),
                       np.exp(root_result.x[2])])
    print(f"  accepted d={d:g}, p={p:g} after {shot_count} shots",
          flush=True)
    return params


def continue_branch(params, continuation_start, continuation_target,
                    fixed_param, vary_dimension):
    """Adaptive continuation in dimension d or exponent p."""
    current_value = float(continuation_start)
    target_value = float(continuation_target)
    continuation_direction = 1 if target_value > current_value else -1
    step_size = 0.05 if vary_dimension else 2.0
    minimum_step_size = 0.001
    maximum_step_size = 0.10 if vary_dimension else 2.0
    previous_point = None
    while continuation_direction*(target_value-current_value) > 1e-12:
        # Use smaller exponent steps below p=13, where the branch is harder
        # to track reliably.
        if (not vary_dimension and continuation_direction < 0
                and current_value <= 13):
            step_size = min(step_size, 0.1)
        next_value = current_value+continuation_direction*min(
            step_size, abs(target_value-current_value))
        param_guess = params.copy()
        if previous_point is not None:
            previous_value, previous_params = previous_point
            #Use linear extrapolation to improve next guess
            param_guess += (
                (next_value-current_value)*(params-previous_params)
                / (current_value-previous_value))
        d, p = ((next_value, fixed_param) if vary_dimension
                else (fixed_param, next_value))
        continued_params = find_coarse_root(param_guess, d, p)
        # Step halves after fail and enlarges after success
        if continued_params is None:
            step_size /= 2
            if step_size < minimum_step_size:
                message = f"continuation stalled before d={d:g}, p={p:g}"
                raise RuntimeError(message)
            continue
        previous_point = (current_value, params.copy())
        current_value, params = next_value, continued_params
        step_size = min(maximum_step_size, step_size*1.5)
    return params


def find_seed(d, p):
    """Find the anchor root, then continue its branch to ``(d, p)``."""
    A_guess = 0.6  # Guesses tuned by trial and error.
    omega_guess = -0.30
    K_guess = 8.0
    param_guess = (A_guess, omega_guess, K_guess)

    # Search for a root at (d,p) = (4,33). The reason behind this choice is
    # that this is the first solution that was found using parameter sweeps.
    # The sweeps are not in this codebase.
    print("Searching for a d=4, p=33 branch point...", flush=True)
    params = find_coarse_root(param_guess, 4.0, 33.0)
    if params is None:
        raise RuntimeError("coarse branch search found no seed")

    # Continue the branch from (4,33) to the requested (d,p) parameters.
    params = continue_branch(params, 4, d, 33, vary_dimension=True)
    params = continue_branch(params, 33, p, d, vary_dimension=False)
    formatted_params = (f"{value:.12g}" for value in params)
    print("Seed search result:", *formatted_params, flush=True)
    return params


def shooting_rhs(radius, shooting_state, d, omega):
    """Evaluate the profile ODE and its three parameter variations."""
    p = profile_spec(d).p
    similarity_exp = mp.one/(p-1)
    conjugate_exp = (p-1)//2
    q, q_prime = shooting_state[:2]
    modulus_squared = q*mp.conj(q)
    modulus_power = modulus_squared**conjugate_exp
    conjugate_deriv = (conjugate_exp*q**2
                       * modulus_squared**(conjugate_exp-1))
    radial_drift = (d-1)/radius+0.5j*radius
    linear_q_coeff = omega+1j*similarity_exp
    derivatives = [
        q_prime,
        -radial_drift*q_prime-linear_q_coeff*q+modulus_power*q,
    ]
    for state_index in range(1, 4):
        sensitivity, sensitivity_prime = (
            shooting_state[2*state_index:2*state_index+2])
        sensitivity_second_deriv = (
            -radial_drift*sensitivity_prime
            -linear_q_coeff*sensitivity
            +(conjugate_exp+1)*modulus_power*sensitivity
            +conjugate_deriv*mp.conj(sensitivity))
        if state_index == 2:  # Omega column.
            sensitivity_second_deriv -= q
        derivatives.extend((sensitivity_prime, sensitivity_second_deriv))
    return derivatives


def shoot_to_match(params, boundary_data, r_start, series_order, d,
                   taylor_degree, ode_tolerance):
    """Build boundary data, propagate it, and evaluate the matching map."""
    # Append the derivatives of (q, q') with respect to A, Omega, and K.
    shooting_state = list(boundary_data(params, r_start, series_order, d))
    for param_ind in range(3):
        for component_index in range(2):
            def boundary_component(
                    x, param_index=param_ind,component_ind=component_index):
                varied_params = params[:]
                varied_params[param_index] = x
                return boundary_data(
                    varied_params, r_start, series_order,d)[component_ind]
            shooting_state.append(
                mp.diff(boundary_component, params[param_ind]))

    # Propagate in a nonnegative travel variable, including for inward shots.
    r_m = mp.mpf(R_M)
    integration_direction = 1 if r_m > r_start else -1

    def directed_rhs(travel, state):
        radius = r_start+integration_direction*travel
        return [integration_direction*value for value in
                shooting_rhs(radius, state, d, params[1])]

    # Use mpmath's Taylor method to integrate the ODE to the matching radius.
    solution = mp.odefun(
        directed_rhs, mp.zero, shooting_state,
        tol=mp.mpf(ode_tolerance), degree=taylor_degree)
    shooting_state = solution(abs(r_m-r_start))

    # Evaluate the phase-invariant matching values.
    q, q_prime = shooting_state[:2]
    scaled_log_deriv = r_m*q_prime/q
    matching_coords = mp.matrix([
        mp.log(abs(q)), mp.re(scaled_log_deriv), mp.im(scaled_log_deriv)])

    # Evaluate Jacobian of the matching map with respect to (A, Omega, K).
    matching_jacobian = mp.matrix(3, 3)
    for param_ind in range(3):
        q_sensitivity, q_prime_sensitivity = (
            shooting_state[2+2*param_ind:4+2*param_ind])
        relative_q_sensitivity = q_sensitivity/q
        log_deriv_sensitivity = r_m*(
            q_prime_sensitivity/q-q_prime*q_sensitivity/q**2)
        jacobian_column = (
            mp.re(relative_q_sensitivity),
            mp.re(log_deriv_sensitivity),
            mp.im(log_deriv_sensitivity))
        for row_ind in range(3):
            matching_jacobian[row_ind, param_ind] = (jacobian_column[row_ind])
    return matching_coords, matching_jacobian


def main():
    """Generate the candidates for d."""
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--d", type=int, required=True, choices=(3, 4, 5))
    d = parser.parse_args().d
    p = profile_spec(d).p
    mp.dps = 150    # Set the decimal precision for mpmath.
    params = [mp.mpf(str(value)) for value in find_seed(d, p)]

    # Use Newton's method to match the inward and outward shots.
    # Use Taylor expansions of degree 40 in the shooting.
    for newton_iteration in range(8):
        inner_matching_coords, inner_matching_jacobian = shoot_to_match(
            params, origin_data, mp.mpf(1)/8, ORIGIN_SERIES_ORDER,
            d, 40, NEWTON_ODE_TOLERANCE)
        outer_matching_coords, outer_matching_jacobian = shoot_to_match(
            params, tail_data, mp.mpf(R_OUT),
            TAIL_SERIES_ORDER, d, 40, NEWTON_ODE_TOLERANCE)
        matching_residual = (
            inner_matching_coords-outer_matching_coords)
        residual_norm = max(abs(value) for value in matching_residual)
        print(
            f"Newton {newton_iteration}: matching residual "
            f"{mp.nstr(residual_norm, 6)}", flush=True)
        if residual_norm < mp.mpf("1e-50"):
            break
        newton_step = mp.lu_solve(
            inner_matching_jacobian-outer_matching_jacobian,
            matching_residual)
        params = [value-newton_step[j] for j, value in enumerate(params)]
    else:
        raise RuntimeError("candidate refinement did not converge")

    # Recompute both shots with Taylor expansions of degree 72 for one final,
    # higher-accuracy approximate solution.
    inner_matching_coords, inner_matching_jacobian = shoot_to_match(
        params, origin_data, mp.mpf(1)/8, ORIGIN_SERIES_ORDER,
        d, 72, FINAL_ODE_TOLERANCE)
    outer_matching_coords, outer_matching_jacobian = shoot_to_match(
        params, tail_data, mp.mpf(R_OUT), TAIL_SERIES_ORDER,
        d, 72, FINAL_ODE_TOLERANCE)
    matching_residual = (
        inner_matching_coords-outer_matching_coords)
    newton_step = mp.lu_solve(
        inner_matching_jacobian-outer_matching_jacobian, matching_residual)
    params = [value-newton_step[j] for j, value in enumerate(params)]
    print("Last residual:", mp.nstr(max(map(abs, matching_residual)), 6))

    # Generate the JSON output file
    candidate_data = {"d": d, "p": p, **{
        key: mp.nstr(value, 140)
        for key, value in zip(("A", "omega", "K"), params)}}
    output_path = Path(__file__).with_name(f"candidate-d{d}-p{p}.json")
    output_path.write_text(json.dumps(candidate_data, indent=2)+"\n")


if __name__ == "__main__":
    main()


==> anc/helpers.py <==
"""Data and small Arb constructions shared by the rest of the codebase.
"""
from dataclasses import dataclass

from flint import arb, acb


# Retain enough decimal digits to save the high-precision Arb enclosure.
ARB_JSON_DIGITS = 300


class CertificationFailure(RuntimeError):
    pass


def require(condition, message):
    if not condition:
        raise CertificationFailure(message)

# Stores the equation parameters and run settings for each dimension.
@dataclass(frozen=True)
class ProfileSpec:
    """Equation parameters and validated run defaults for one dimension."""
    p: int
    omega_bound: str       # Bound |Omega| \leq Omega_bd in the manuscript.
    rho_bits: int          # Parameter-cube radius is rho = 2^(-rho_bits).
    r_m: int              # Matching radius where the origin and exterior shots meet.
    inner_order: int       # Truncation order of the regular-origin expansion.
    outer_order: int       # Truncation order of the pure-slow tail expansion.
    inner_degree: int      # Taylor degree for propagation from the origin.
    outer_degree: int      # Taylor degree for propagation from the exterior.

    @property
    def similarity_exp(self):
        return arb(1)/(self.p-1)

    @property
    def conjugate_exp(self):
        return (self.p-1)//2

    @property
    def omega_limit(self):
        return arb(self.omega_bound)

# These parameters have been tuned through trial and error
PROFILES = {
    3: ProfileSpec(27, "7/5", 240, 16, 48, 128, 112, 64),
    4: ProfileSpec(9, "59/20", 320, 8, 32, 224, 88, 88),
    5: ProfileSpec(7, "7/4", 220, 12, 48, 128, 112, 64),
}


def profile_spec(d):
    """Return the supported equation and run defaults for dimension ``d``."""
    return PROFILES[d]


def norm(xs):
    """Upper-bound the Euclidean norm."""
    return sum((x.abs_upper()**2 for x in xs), arb(0)).sqrt().upper()


def pair_radius(xs):
    """Bound the enclosure radius of a pair (Q,Q')."""
    return norm([z.rad() for z in xs])


def inflate(z, radius):
    """A rectangular superset of the complex disk of radius `radius`."""
    return z + acb(arb(0, radius), arb(0, radius))


def polynomial_norm(poly):
    """Uniform complex modulus on 0 <= u <= 1."""
    return sum((z.abs_upper() for z in poly.coeffs()), arb(0)).upper()


def conjugate_poly(poly):
    return type(poly)([z.conjugate() for z in poly.coeffs()])


def matrix_infinity_norm(M):
    """Bound the infinity norm by upward-rounded row sums."""
    return max(sum((M[i, j].abs_upper() for j in range(M.ncols())),
                   arb(0)).upper()
               for i in range(M.nrows()))


def encode(value):
    """Store a real Arb ball as an outward decimal enclosure."""
    if not isinstance(value, arb):
        raise TypeError(f"expected arb, got {type(value).__name__}")
    return value.str(ARB_JSON_DIGITS)


class Jet:
    """A value and derivatives in the three real parameters (A, Omega, K).

    The recurrence algebra in :mod:`origin` and :mod:`exterior` acts on jets
    just as on complex values. Product and quotient rules propagate the
    derivatives needed by the finite matching map.
    """
    def __init__(self, value=0, derivs=None):
        if isinstance(value, Jet):
            self.v, self.derivs = value.v, value.derivs
        else:
            self.v = acb(value)
            self.derivs = tuple(acb(x) for x in (derivs or (0, 0, 0)))

    def __add__(self, other):
        other = Jet(other)
        return Jet(self.v + other.v,
                   [a+b for a, b in zip(self.derivs, other.derivs)])
    __radd__ = __add__

    def __neg__(self):
        return Jet(-self.v, [-a for a in self.derivs])

    def __sub__(self, other):
        return self + -Jet(other)

    def __mul__(self, other):
        other = Jet(other)
        return Jet(self.v * other.v,
                   [a*other.v + self.v*b
                    for a, b in zip(self.derivs, other.derivs)])
    __rmul__ = __mul__

    def __truediv__(self, other):
        other = Jet(other)
        return Jet(self.v / other.v,
                   [(a*other.v-self.v*b)/other.v**2
                    for a, b in zip(self.derivs, other.derivs)])

    def __pow__(self, n):
        require(isinstance(n, int) and n >= 0, 
                "Only nonnegative integer Jet powers")
        if n == 0:
            return Jet(1)
        return Jet(self.v**n, [n*self.v**(n-1)*deriv
                               for deriv in self.derivs])

    def conjugate(self):
        return Jet(self.v.conjugate(),
                   [deriv.conjugate() for deriv in self.derivs])

    def real(self):
        return Jet(self.v.real, [deriv.real for deriv in self.derivs])

    def exp(self):
        e = self.v.exp()
        return Jet(e, [e*deriv for deriv in self.derivs])

    def log(self):
        return Jet(self.v.log(), [deriv/self.v for deriv in self.derivs])


def param_jets(params):
    # Lift (A, Omega, K) to jets whose derivatives are the standard basis.
    return [Jet(value, [int(i == j) for j in range(3)])
            for i, value in enumerate(params)]


def unpack_pair(pair):
    # Separate each jet into one row for (Q,Q') and three rows for
    # (\partial_A Q, \partial_A Q'), 
    # (\partial_\Omega Q, \partial_\Omega Q'),
    # (\partial_K Q, \partial_K Q').
    return ([[z.v for z in pair]]
            + [[z.derivs[j] for z in pair] for j in range(3)])


==> anc/matching.py <==
"""Implementation of matching map and Brouwer inclusion bounds."""
from flint import arb, arb_mat

from helpers import require, matrix_infinity_norm, encode


def matching_map(data, r_m):
    """Evaluate H(q,q') and its parameter Jacobian at the matching radius r_m."""
    q, q_prime = data[0]
    require(q.abs_lower() > 0, "Matching denominator can vanish")
    scaled_log_deriv = r_m*q_prime/q
    matching_coords = [
        abs(q).log(), scaled_log_deriv.real, scaled_log_deriv.imag]
    jacobian_cols = []
    for q_deriv, q_prime_deriv in data[1:]:
        relative_q_deriv = q_deriv/q
        log_deriv_sensitivity = r_m*(
            q_prime_deriv/q-q_prime*q_deriv/q**2
        )
        jacobian_cols.append([
            relative_q_deriv.real,
            log_deriv_sensitivity.real,
            log_deriv_sensitivity.imag,
        ])
    matching_vector = arb_mat([[value] for value in matching_coords])
    jacobian = arb_mat([
        [jacobian_cols[col_index][row_index] for col_index in range(3)]
        for row_index in range(3)
    ])
    return matching_vector, jacobian


def matching_boundary_error(flow, r_m):
    r"""If Q is an exact solution and \tilde{Q} is the truncated-data solution,
    this bounds |H(Q)-H(\tilde{Q})| coordinate by coordinate.
    
    The lower bound |q|-delta_bd keeps the exact quotient well defined.  The same
    bound for r_m q'/q controls both real and imaginary components.
    """
    q, q_prime = flow["family"][0]
    delta_bd = flow["boundary_error"]
    q_lower = q.abs_lower()
    require(q_lower > delta_bd, "True matching denominator can vanish")
    log_amplitude_error = (
        delta_bd/(q_lower-delta_bd)).upper()
    log_deriv_error = (
        r_m*delta_bd*(1+q_prime.abs_upper()/q_lower)
        / (q_lower-delta_bd)).upper()
    return [log_amplitude_error, log_deriv_error, log_deriv_error]


def brouwer_bounds(inner_flow, outer_flow, r_m, rho):
    """Verify condition Y + E + Z*rho < rho in the manuscript. 
    """
    inner_coords, inner_jacobian = matching_map(inner_flow["center"], r_m)
    outer_coords, outer_jacobian = matching_map(outer_flow["center"], r_m)
    M = inner_coords-outer_coords
    J = inner_jacobian-outer_jacobian
    _, inner_box_jacobian = matching_map(inner_flow["family"], r_m)
    _, outer_box_jacobian = matching_map(outer_flow["family"], r_m)
    J_box = inner_box_jacobian-outer_box_jacobian

    # The midpoint of the interval inverse is the fixed real matrix B.
    inverse = J.inv()
    B = arb_mat([[inverse[i, j].mid() for j in range(3)] for i in range(3)])
    determinant = B.det()
    require(not determinant.contains(0), "Preconditioner not certified invertible")

    Y = matrix_infinity_norm(B*M)
    identity = arb_mat([[int(i == j) for j in range(3)] for i in range(3)])
    Z = matrix_infinity_norm(identity-B*J_box)
    e_inner, e_outer = [
        matching_boundary_error(flow, r_m)
        for flow in (inner_flow, outer_flow)]
    e_sum = [
        (inner+outer).upper()
        for inner, outer in zip(e_inner, e_outer)]
    E = max(sum((B[i, j].abs_upper()*e_sum[j]
                 for j in range(3)), arb(0)).upper()
            for i in range(3))
    total = (Y+E+Z*rho).upper()

    record = {
        "Y": encode(Y), "E": encode(E), "Z": encode(Z),
        "total": encode(total),
        "inclusion_ratio": encode((total/rho).upper()),
    }
    require(Z < 1 and total < rho, "Brouwer self-map inequality failed")
    return record


==> anc/origin.py <==
"""Regular-origin recurrence and enclosure.

The recurrence computes a polynomial P_in and its parameter derivatives.  A
bound on its full ODE residual then certifies existence of nearby exact 
solution with error bounds at r_in. The returned error is used in the outward
rigorous shooting.
"""
from flint import arb, acb, acb_poly

from helpers import (Jet, param_jets, norm, require, polynomial_norm,
                     conjugate_poly, encode, unpack_pair, profile_spec)

I = acb(0, 1)


def origin_coeffs(params, series_order, d):
    """Solve the regular even-power recurrence coefficient by coefficient.
    Uses the recurrence in Section 3.2 of the manuscript.
    Jets carry the three real parameter derivatives.
    """
    spec = profile_spec(d)
    similarity_exp = spec.similarity_exp
    p, conjugate_exp = spec.p, spec.conjugate_exp
    A, omega, _ = param_jets(params)
    # Normalize by keeping c_0 = 1. Multiply by A later.
    c_coeffs = [Jet(1)]
    modulus_squared_coeffs = []
    modulus_power_coeffs = []
    for n in range(series_order):
        modulus_squared_coeffs.append(
            sum(c_coeffs[j]*c_coeffs[n-j].conjugate()
                for j in range(n+1)).real())
        if n == 0:
            modulus_power_coeffs.append(
                modulus_squared_coeffs[0]**conjugate_exp)
        else:
            modulus_power_coeffs.append(
                sum(((conjugate_exp+1)*j-n)*modulus_squared_coeffs[j]
                    * modulus_power_coeffs[n-j]
                    for j in range(1, n+1))
                / (n*modulus_squared_coeffs[0]))
        nonlinearity_coeff = sum(
            modulus_power_coeffs[j]*c_coeffs[n-j]
            for j in range(n+1))
        c_coeffs.append(
            (A**(p-1)*nonlinearity_coeff
             -(omega+I*(similarity_exp+n))*c_coeffs[n])
            / (2*(n+1)*(2*n+d)))
    return [A*z for z in c_coeffs]


def origin_data(params, r_in, series_order, d):
    """Evaluate the truncated regular-origin (P_in, P_in') and variations."""
    c_coeffs = origin_coeffs(params, series_order, d)
    q = sum(c_coeffs[n]*r_in**(2*n) for n in range(series_order+1))
    q_prime = sum(2*n*c_coeffs[n]*r_in**(2*n-1)
                  for n in range(1, series_order+1))
    return unpack_pair([q, q_prime])


def certify_origin(param_box, r_in, series_order, d):
    """Checks the hypotheses of Lemma 3.7 in the manuscript and returns
    rigorous error bounds.
    """
    spec = profile_spec(d)
    similarity_exp = spec.similarity_exp
    p, conjugate_exp = spec.p, spec.conjugate_exp
    c_coeffs = origin_coeffs(param_box, series_order, d)
    P_in = acb_poly([
        c_coeffs[n].v*r_in**(2*n) for n in range(series_order+1)])
    nonlinear_poly = (
        P_in**(conjugate_exp+1)*conjugate_poly(P_in)**conjugate_exp)
    omega = param_box[1]
    # The recurrence should cancel every residual coefficient below `order`.
    # Arb's contains(0) verifies this over the entire parameter box.
    for n in range(series_order):
        check = (2*(n+1)*(2*n+d)*c_coeffs[n+1].v*r_in**(2*n)
                 +(omega+I*(similarity_exp+n))*P_in[n]
                 -nonlinear_poly[n])
        require(check.real.contains(0) and check.imag.contains(0),
                "Origin recurrence consistency failed")
    H_0 = (
        ((omega+I*(similarity_exp+series_order))*P_in[series_order]
         - nonlinear_poly[series_order]).abs_upper()
        + sum((nonlinear_poly[n].abs_upper()
               for n in range(series_order+1, nonlinear_poly.length())),
              arb(0))).upper()
    amplitude_cap = arb(1)/2
    lipschitz = (acb(omega, similarity_exp).abs_upper()
                 + p*amplitude_cap**(p-1)).upper()
    contraction = (r_in**2*lipschitz/(2*d)).upper()
    require(contraction < 1, "Origin contraction failed")
    delta_in = (2*r_in**2*H_0/(2*d*(1-contraction))).upper()
    require(polynomial_norm(P_in)+delta_in < amplitude_cap,
            "Origin amplitude ball failed")
    require(P_in[0].abs_lower()
            - sum((z.abs_upper() for z in P_in.coeffs()[1:]), arb(0))-delta_in > 0,
            "Origin nonvanishing failed")
    inclusion = (r_in**2*H_0/(2*d)+contraction*delta_in).upper()
    require(inclusion <= delta_in, "Origin ball inclusion failed")
    q_prime_error = (r_in*(H_0+lipschitz*delta_in)/d).upper()
    state_error = norm([delta_in, q_prime_error])
    return state_error, {
        "contraction": encode(contraction),
        "inclusion_ratio": encode((inclusion/delta_in).upper()),
        "boundary_error": encode(state_error),
    }


==> anc/propagation.py <==
"""Rigorous polynomial shooting from r_in or r_out to the matching radius r_m.
Returns the four state pairs P, P_A, P_Omega, P_K approximating the finite
profile state (Q, Q') and its A-, Omega-, and K-derivatives on the step.
"""
from flint import arb, acb, acb_poly, acb_series, ctx
from helpers import (require, norm, pair_radius, polynomial_norm,
                     conjugate_poly, encode, inflate, profile_spec)

I = acb(0, 1)


def polynomial_segment(r_star, h, initial_columns, omega_0, taylor_degree, d):
    r"""Build midpoint Taylor polynomials on r=r_star+h*u, 0<=u<=1 to Q, Q' and
    their parameter derivatives. It implements the approximate polynomials
    P and P_xi in the manuscript.

    Returns the four state pairs P, P_A, P_Omega, P_K approximating the
    finite profile state (Q, Q') and its A-, Omega-, and K-derivatives on
    the step. Output polynomials have coefficients given by the midpoints
    of Arb balls. Enclosures for the full ODE residuals are computed later.
    """
    spec = profile_spec(d)
    conjugate_exp = spec.conjugate_exp
    old_cap = ctx.cap
    try: 
        ctx.cap = taylor_degree+1 # Number of Taylor coefficients stored
        q_series = [
            acb_series([pair[0]], prec=taylor_degree+1)
            for pair in initial_columns]
        v_series = [
            acb_series([pair[1]], prec=taylor_degree+1)
            for pair in initial_columns]
        r_series = acb_series([r_star, h], prec=taylor_degree+1)
        radial_drift = (d-1)/r_series+I*r_series/2
        linear_q_coeff = acb(omega_0, spec.similarity_exp)
        for n in range(taylor_degree):
            # Conjugation means conjugation of coefficients, for REAL u.
            q_conjugate = acb_series(
                [z.conjugate() for z in q_series[0].coeffs()],
                prec=taylor_degree+1)
            modulus_squared = q_series[0]*q_conjugate
            lower_modulus_power = modulus_squared**(conjugate_exp-1)
            modulus_power = lower_modulus_power*modulus_squared
            conjugate_deriv_term = (
                conjugate_exp*q_series[0]*q_series[0]*lower_modulus_power)
            nonlinearity = modulus_power*q_series[0]
            for column_index in range(4):
                rhs = (-radial_drift*v_series[column_index]
                       - linear_q_coeff*q_series[column_index])
                if column_index == 0:
                    rhs += nonlinearity
                else:
                    sensitivity_conjugate = acb_series(
                        [z.conjugate()
                         for z in q_series[column_index].coeffs()],
                        prec=taylor_degree+1)
                    rhs += ((conjugate_exp+1)*modulus_power
                            * q_series[column_index]
                            + conjugate_deriv_term*sensitivity_conjugate)
                    # Columns are Q, partial_A Q, partial_Omega Q, partial_K Q,
                    # where each Q denotes the two-component profile state.
                    if column_index == 2:
                        rhs -= q_series[0]
                q_next = (h*v_series[column_index][n]/(n+1)).mid()
                v_next = (h*rhs[n]/(n+1)).mid()
                q_series[column_index][n+1] = q_next
                v_series[column_index][n+1] = v_next
        return [(acb_poly(q.coeffs()), acb_poly(v.coeffs()))
                for q, v in zip(q_series, v_series)]
    finally:
        ctx.cap = old_cap


def defect_bounds(r_star, h, step_polynomials, omega_0, d):
    r"""Implementation of the upper bounds \delta_0, \delta_A, \delta_\Omega
    and \delta_K in the manuscript. Substitute midpoint Taylor polynomials 
    into the ODE and bound the residuals on 0<=u<=1.
    """
    spec = profile_spec(d)
    conjugate_exp = spec.conjugate_exp
    r_poly = acb_poly([r_star, h])
    r_min = min(r_star, r_star+h)
    p_q = step_polynomials[0][0]
    q_conjugate = conjugate_poly(p_q)
    modulus_squared = p_q*q_conjugate
    lower_modulus_power = modulus_squared**(conjugate_exp-1)
    modulus_power = lower_modulus_power*modulus_squared
    conjugate_deriv_term = conjugate_exp*p_q*p_q*lower_modulus_power
    radial_drift_numerator = (d-1)+(I/2)*r_poly*r_poly
    linear_q_coeff = acb(omega_0, spec.similarity_exp)
    deltas = []
    for column_index, (p_column_q, p_column_v) in enumerate(step_polynomials):
        q_defect = p_column_q.derivative()-h*p_column_v
        v_defect = (r_poly*p_column_v.derivative()
                    + h*radial_drift_numerator*p_column_v
                    + h*r_poly*linear_q_coeff*p_column_q)
        if column_index == 0:
            v_defect -= h*r_poly*modulus_power*p_q
        else:
            v_defect -= h*r_poly*(
                (conjugate_exp+1)*modulus_power*p_column_q
                + conjugate_deriv_term*conjugate_poly(p_column_q))
            if column_index == 2:
                v_defect += h*r_poly*p_q
        deltas.append(norm([
            polynomial_norm(q_defect),
            (polynomial_norm(v_defect)/r_min).upper()]))
    return deltas


def initialize(center_data, parameter_box_data, delta_bd):
    """Separate midpoint rounding, parameter spread, and boundary error."""
    polynomial_columns = [[z.mid() for z in pair] for pair in center_data]
    epsilon_poly = [pair_radius(pair) for pair in center_data]
    parameter_spread = [norm([box-center for box, center in zip(
        parameter_pair, center_pair)])
        for parameter_pair, center_pair
        in zip(parameter_box_data, center_data)]
    return {"polynomial_columns": polynomial_columns,
            "epsilon_poly": epsilon_poly,
            "parameter_spread": parameter_spread,
            "boundary_error": delta_bd}


def propagate(initial_data, r_start, r_end, omega_0, omega_interval, rho, d,
              taylor_degree=88):
    r"""Rigorously integrate (q, q') and its (A, \Omega, K) derivatives from
    r_start to r_end. Apply the polynomial error-propagation estimates to
    every step.
    """
    spec = profile_spec(d)
    p = spec.p
    max_step = arb(1)/16
    epsilon = arb("1e-8")
    polynomial_columns = initial_data["polynomial_columns"]
    epsilon_poly = initial_data["epsilon_poly"][:]
    parameter_spread = initial_data["parameter_spread"][:]
    delta_bd = initial_data["boundary_error"]
    require(epsilon_poly[0]+parameter_spread[0]+delta_bd < epsilon,
            "Initial tube exceeded")
    direction = 1 if r_end > r_start else -1
    r_star = r_start
    minimum_modulus = None
    while direction*(r_end-r_star) > 0:
        step_length = min(max_step, r_star/8, (r_end-r_star).abs_upper())
        h = direction*step_length
        step_polynomials = polynomial_segment(
            r_star, h, polynomial_columns, omega_0, taylor_degree, d)
        deltas = defect_bounds(r_star, h, step_polynomials, omega_0, d)
        p_q_sup = polynomial_norm(step_polynomials[0][0])
        M_step = (p_q_sup+epsilon).upper()
        r_min = min(r_star, r_star+h)
        logarithmic_norm = (
            (1+omega_interval.abs_upper()+spec.similarity_exp
             + p*M_step**(p-1))/2
            + ((d-1)/r_min if direction < 0 else 0)).upper()
        g = (logarithmic_norm*step_length).exp().upper()
        nonlinear_curvature = (p*(p-1)*M_step**(p-2)).upper()

        epsilon_poly_plus = (g*(epsilon_poly[0]+deltas[0])).upper()
        r_Q_plus = (
            g*(parameter_spread[0]+step_length*rho*M_step)).upper()
        delta_bd_plus = (g*delta_bd).upper()
        # Hypothesis of Lemma 3.9
        require(
            epsilon_poly_plus+r_Q_plus+delta_bd_plus < epsilon,
            f"Propagation tube failed at r_*={r_star}, "
            f"epsilon_poly={epsilon_poly_plus}, "
            f"r_Q={r_Q_plus}, delta_bd={delta_bd_plus}")
 
        epsilon_poly_xi_plus, r_xi_plus = [], []
        for column_index in range(1, 4):
            V_xi = norm([
                polynomial_norm(poly)
                for poly in step_polynomials[column_index]])
            omega_source = int(column_index == 2)
            epsilon_xi_plus = (g*(
                epsilon_poly[column_index]+deltas[column_index]
                + step_length*(nonlinear_curvature*V_xi+omega_source)
                * epsilon_poly_plus)).upper()
            parameter_xi_plus = (g*(
                parameter_spread[column_index]
                + step_length*((nonlinear_curvature*r_Q_plus+rho)
                               * (V_xi+epsilon_xi_plus)
                               + omega_source*r_Q_plus))).upper()
            epsilon_poly_xi_plus.append(epsilon_xi_plus)
            r_xi_plus.append(parameter_xi_plus)

        p_q = step_polynomials[0][0]
        q_min = (p_q[0].abs_lower()
                 - sum((z.abs_upper() for z in p_q.coeffs()[1:]), arb(0))
                 - epsilon).lower()
        require(q_min > 0,
                f"Propagation nonvanishing failed at r_*={r_star}")
        minimum_modulus = (q_min if minimum_modulus is None
                           else min(minimum_modulus, q_min))

        # Convert the current state endpoint into initial data for next step.
        endpoint_data = [
            [poly(1) for poly in pair] for pair in step_polynomials]
        epsilon_poly = [
            (epsilon_poly_plus+pair_radius(endpoint_data[0])).upper()]
        epsilon_poly += [
            (epsilon_xi+pair_radius(pair)).upper()
            for epsilon_xi, pair
            in zip(epsilon_poly_xi_plus, endpoint_data[1:])]
        parameter_spread = [r_Q_plus]+r_xi_plus
        delta_bd = delta_bd_plus
        polynomial_columns = [
            [z.mid() for z in pair] for pair in endpoint_data]
        require(epsilon_poly[0]+r_Q_plus+delta_bd < epsilon,
                "Endpoint recentering exceeded tube")
        r_star += h

    center_enclosures = [
        [inflate(z, error) for z in pair]
        for pair, error in zip(polynomial_columns, epsilon_poly)]
    family_enclosures = [
        [inflate(z, (error+difference).upper()) for z in pair]
        for pair, error, difference
        in zip(polynomial_columns, epsilon_poly, parameter_spread)]
    return {"center": center_enclosures, "family": family_enclosures,
            "boundary_error": delta_bd,
            "record": {
                "center_error": encode(epsilon_poly[0]),
                "parameter_spread": encode(parameter_spread[0]),
                "boundary_error": encode(delta_bd),
                "minimum_modulus": encode(minimum_modulus),
            }}


==> anc/prove.py <==
"""Run the computer-assisted profile proof for dimension 3, 4, or 5."""
import argparse
import json
from pathlib import Path

from flint import arb, ctx

from helpers import encode, profile_spec
from origin import certify_origin, origin_data
from exterior import certify_exterior, tail_data
from propagation import initialize, propagate
from matching import brouwer_bounds

HERE = Path(__file__).resolve().parent
BITS = 896
R_IN = arb(1) / 8  # Inner radius r_in.
R_OUT = arb(48)  # Outer radius r_out.


def prove(d):
    """Close the proof for one dimension and return its certificate."""
    ctx.prec = BITS
    spec = profile_spec(d)
    candidate = json.loads(
        (HERE / f"candidate-d{d}-p{spec.p}.json").read_text())

    center = [arb(candidate[name]).mid() for name in ("A", "omega", "K")]
    rho = arb(2) ** -spec.rho_bits
    box = [arb(value, rho) for value in center]
    r_m = arb(spec.r_m)

    origin_error, origin_record = certify_origin(
        box, R_IN, spec.inner_order, d)
    exterior_error, exterior_record = certify_exterior(
        box, R_OUT, spec.outer_order, d)

    flows = []
    flow_records = []
    for data, r_start, order, error, degree in (
        (origin_data, R_IN, spec.inner_order,
         origin_error, spec.inner_degree),
        (tail_data, R_OUT, spec.outer_order,
         exterior_error, spec.outer_degree),
    ):
        initial = initialize(
            data(center, r_start, order, d),
            data(box, r_start, order, d),
            error,
        )
        flow = propagate(
            initial, r_start, r_m, center[1], box[1], rho, d,
            taylor_degree=degree,
        )
        flows.append(flow)
        flow_records.append(flow["record"])

    brouwer_record = brouwer_bounds(
        flows[0], flows[1], r_m, rho)
    return {
        "d": d,
        "p": spec.p,
        "center": dict(zip(
            ("A", "omega", "K"), map(encode, center))),
        "rho": encode(rho),
        "origin": origin_record,
        "exterior": exterior_record,
        "inner": flow_records[0],
        "outer": flow_records[1],
        "brouwer": brouwer_record,
        "proof_closed": True,
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--d", type=int, required=True, choices=(3, 4, 5))
    d = parser.parse_args().d
    record = prove(d)
    output = HERE / f"certificate-d{d}-p{record['p']}.json"
    output.write_text(json.dumps(record, indent=2) + "\n")
    print(f"PROOF CLOSED: {output.name}")


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
mpmath==1.3.0
numpy>=1.26
python-flint==0.9.0
scipy>=1.12

